Effect of deep gain layer and Carbon infusion on LGAD radiation hardness

The properties of 50 um thick Low Gain Avalanche Diode (LGAD) detectors manufactured by Hamamatsu photonics (HPK) and Fondazione Bruno Kessler (FBK) were tested before and after irradiation with 1 MeV neutrons. Their performance were measured in charge collection studies using b-particles from a 90Sr source and in capacitance-voltage scans (C-V) to determine the bias to deplete the gain layer. Carbon infusion to the gain layer of the sensors was tested by FBK in the UFSD3 production. HPK instead produced LGADs with a very thin, highly doped and deep multiplication layer. The sensors were exposed to a neutron fluence from 4e14 neq/cm2 to 4e15 neq/cm2. The collected charge and the timing resolution were measured as a function of bias voltage at -30C, furthermore the profile of the capacitance over voltage of the sensors was measured.

==> Figures/ATLAS_style_plot_from_CV_excel.py <==
from ROOT import *
from array import array
import numpy as np
import xlrd
import os
from atlasplots import atlas_style as astyle

'''You have to initialize ATLAS style at the beggining of your code''' 
#astyle.SetAtlasStyle()
gROOT.ProcessLine(".x /home/heyi/atlasstyle-00-03-05/AtlasStyle.C")
#gROOT.ProcessLine(".x /home/heyi/atlasstyle-00-03-05/AtlasLabels.C")
SetAtlasStyle()

mg = TMultiGraph()
'''the function to return a root plot on a canvas'''
def plot(x,y,xt,yt,legName,color,mstyle,lstyle):
    tg = TGraph(len(x),x,y)
    tg.GetXaxis().SetTitle(xt)
    tg.GetYaxis().SetTitle(yt)
    tg.SetLineWidth(2)
    tg.SetLineColor(color)
    #tg.SetMarkerColor(color)
    #tg.SetMarkerStyle(mstyle)
    tg.SetLineStyle(lstyle)
    return [tg,legName]

'''Given excel sheet and the column number of x variable y variable, return the lists of x variable y variable'''
def getTwoColumnsFromWorksheet(excelSheet,xcol,ycol):
    #let the code to find the row that contains v, i , c, r variable names by itself
    rw = 0
    varName = ""
    rawvarNames = []
    totalRows = len(excelSheet.col(0))
    for i in range(totalRows):
        if excelSheet.cell(i,0).value == 'V' and excelSheet.cell(i,1).value == 'I':
            break
        else:
            rw = rw+1
    #now we have the row number
    xvar_list =[]
    yvar_list =[]
    for cell in range(rw+1,totalRows):
        xvar_list.append(excelSheet.col(xcol)[cell].value)
        yvar_list.append(excelSheet.col(ycol)[cell].value)
    return xvar_list, yvar_list


cwd = os.getcwd()
excelName = "prerad_of_FBK_HPK_3p1and3p2.xlsx"
myExcel = xlrd.open_workbook(r'{}'.format(cwd+"/"+excelName), on_demand=True)
sheetNames = myExcel.sheet_names()

X = []
Y = []
xcol = 8 #8 or 5
ycol = 11 #11 or 2
for sheet in range(len(sheetNames)):
    mySheet = myExcel.sheet_by_index(sheet)
    X.append(getTwoColumnsFromWorksheet(mySheet,xcol,ycol)[0])
    Y.append(getTwoColumnsFromWorksheet(mySheet,xcol,ycol)[1])

#xtitle = "Bias Voltage [V]"
#ytitle = "Capacitance [F]"
xtitle = "Depletion Depth [um]"
ytitle = "Doping Profile [N/cm^{3}]"

graph1 = plot(array("d",X[0]),array("d",Y[0]),xtitle,ytitle,"FBK-UFSD-BC 2x2",kRed,21,1)
graph2 = plot(array("d",X[1]),array("d",Y[1]),xtitle,ytitle,"HPK-3.1",kBlue,21,1)
graph3 = plot(array("d",X[2]),array("d",Y[2]),xtitle,ytitle,"HPK-3.2",kViolet,21,1)


leg = TLegend(0.6,0.7,0.9,0.83)
leg.SetBorderSize(0)    
leg.SetTextSize(0.03)
leg.SetNColumns(1)
leg.AddEntry(graph1[0],graph1[1], "l")
leg.AddEntry(graph2[0],graph2[1], "l")
leg.AddEntry(graph3[0],graph3[1], "l")

canvas = TCanvas("c","c",600,400)

canvas.cd()
canvas.SetRightMargin(1)

mg.Add(graph1[0])
mg.Add(graph2[0])
mg.Add(graph3[0])
mg.Draw("AL")
mg.SetTitle(";" + str(xtitle)+ ";" + str(ytitle))
mg.SetMinimum(1e13)
mg.SetMaximum(1e17)
mg.GetXaxis().SetLimits(0,5)

canvas.SetLogy(1)

lat = TLatex(0.6,0.9, "Area 1.3x1.3 mm^{2}")
lat2 = TLatex(0.6,0.85, "Prerad, Room T, GR conn.")
lat.SetNDC()
lat2.SetNDC()
lat.SetTextSize(0.03)
lat2.SetTextSize(0.03)
lat.Draw()
lat2.Draw()

leg.SetFillStyle(0)
leg.Draw()
canvas.Update()
#astyle.ATLASLabel(0.4,0.9, "Preliminary")
#astyle.SetAtlasStyle()

#canvas.SaveAs(run[2] + ".pdf")

raw_input("Press 'Enter' to exit")

